Mutually c-Conjugate Potentials in Multimarginal Optimal Transport: Dual Representation and Stability

We establish dual representation and stability results for multimarginal optimal transport (MOT) with bounded continuous costs. Our approach uses mutually $c$-conjugate potentials: each component is the largest function compatible with the dual constraint when the others are fixed. A single sweep of successive component updates produces such a family from any real-valued feasible family while preserving contact points. The resulting potentials are bounded and upper semicontinuous. On fixed compact metric spaces, normalization at fixed reference points yields a compact class of continuous potentials in the product uniform norm. This class is independent of the marginals and contains a dual maximizer for every marginal tuple. We prove its Lipschitz dependence on the cost in Hausdorff distance. Under uniform cost convergence and weak marginal convergence, transport values converge. The corresponding normalized optimizer sets are upper stable in the product uniform norm, without uniqueness assumptions. We also obtain value bounds in total variation and, for coordinatewise Lipschitz costs, Wasserstein distance. For coordinatewise Lipschitz reference costs, a power-growth condition on the dual objective gives one-sided H\"older estimates for optimizer sets under joint perturbations. On finite spaces, polyhedral structure yields linear growth and one-sided Lipschitz estimates with reference-dependent constants. On Polish spaces, total boundedness of the coordinate cost profiles in the uniform norm yields a compact normalized representation. For a fixed cost satisfying this condition, value continuity and upper stability of normalized conjugate optimizer sets hold under weak marginal convergence.

==> anc/PROVENANCE.txt <==
Source provenance and packaging changes
======================================

This supplement combines the exact sources of the three figures used in
the v8 manuscript. The original source fingerprints are recorded in
provenance.json under descriptive names, without private filesystem paths:

stability_source.py: original run_illustrations.py, prepared 7 October 2026.
geometry_source.py: original section5_figures.py, prepared 29 October 2026.
roadmap_source.tex: standalone main.tex for the introduction roadmap.

The packaged stability.py retains the model, quadrature, finite conjugation
sweep, POT comparisons, full LP construction and stability plot. Obsolete
roadmap and three-panel geometry routines were removed. Output paths were
made explicit; observed discrete errors now have a separate 1e-12 check,
including a finite-quantile W1 comparison. Mathematical algorithms and
sampling parameters were not changed.

The packaged geometry.py retains the current four-panel figure and its
scientific verification routines. The obsolete roadmap and historical CLI
were removed. The wrapper writes the report, table and figures under the
generated output directory. The TikZ source differs only in its opening
comments, which now describe the portable filename and v8.

Reference CSV/JSON files and manuscript PDFs are supplied byte-for-byte.
Their checksums are validated before regeneration. No proprietary data or
network service is required. Requirements record the scientific versions
used for the stored numerical run; exact graphical metadata is not fixed.

Assistance disclosure
---------------------
OpenAI Codex assisted in assembling this supplement, adapting output paths,
writing the portable runner and documentation, and executing numerical and
rendering checks. The explicit mathematical model and original scientific
scripts were supplied as existing project material. This disclosure covers
the present packaging work; it does not claim an independent formal proof
or certify human review of the scientific results.

ArXiv packaging, 16 November 2026
--------------------------------
The standalone roadmap TeX file is now embedded verbatim as TIKZ_SOURCE in
roadmap_source.py. reproduce.py materializes it in its output build directory
only when --with-roadmap is requested. No TikZ command has been changed.
The numerical source files stability.py and geometry.py, the requirements,
reference results and manuscript figure PDFs are unchanged byte-for-byte.
README.txt documents the new storage. provenance.json retains the previous
source fingerprints and adds current ancillary-package fingerprints.


==> anc/README.txt <==
DualMOT arXiv version - Reproducible numerical illustrations
================================================

This self-contained supplement reproduces the manuscript's explicit
three-marginal example, numerical checks and current figures. It requires
no manuscript files, network service, external data or historical project
directories. The supplied manuscript_figures/ PDFs are exact copies of the
three figures used in v8; regeneration writes only to generated/ by default.

RUN
---
Python 3.12.14 was used for the supplied reference results. Create a Python
environment and install the tested scientific dependencies:

  python -m pip install -r requirements.txt
  python reproduce.py

The script also works from any other working directory when invoked with
the path to reproduce.py. Do not use Python's -O option: the original
scientific routines include assertions. No TeX installation is needed for
the numerical checks, conjugacy figure or stability figure.

To regenerate the introduction roadmap as well:

  python reproduce.py --with-roadmap

This optional step requires pdflatex on PATH and the LaTeX packages
standalone, fontenc, amsmath, amssymb, newtxtext, newtxmath, bm and TikZ
(arrows.meta). The supplied roadmap was built with TeX Live 2025.
For a different output destination, pass --output-dir PATH. The script
does not update the supplied manuscript PDFs or reference results.

CONTENTS AND OUTPUTS
-------------------
reproduce.py                   portable entry point and reference checks
stability.py                   explicit model, numerical series and Figure 3
geometry.py                    current four-panel Figure 2 and its checks
roadmap_source.py              exact TikZ source for current Figure 1
requirements.txt               tested numerical and plotting versions
reference_results/             original CSV/JSON numerical reference files
manuscript_figures/             exact PDFs included in the manuscript
provenance.json                 source and supplied-file SHA-256 fingerprints
PROVENANCE.txt                  adaptations and assistance disclosure

generated/results/ contains:
  stability.csv: 25 logarithmically spaced perturbations, 1e-4 through 0.5;
  sequential_conjugation.csv: initial family and three component updates;
  POT_and_LP_crosschecks.csv: 15 finite discretization comparisons;
  summary.json: numerical errors, observed-error checks and versions;
  section5_conjugation_sweep.csv: the current geometry figure's sweep;
  section5_figure_verification.json: geometry and normalization checks.

generated/figures/ contains conjugacy_splitting and parametric_stability
in PDF, SVG and PNG. With --with-roadmap it also contains theory_roadmap.pdf.
generated/validation.json records the combined checks and comparisons with
the supplied reference CSV files. The optional TeX build is retained under
generated/roadmap_build/. A local Matplotlib cache is generated automatically.

MATHEMATICAL MODEL
------------------
The fixed spaces are X_k = [0,1]. The fixed cost is
  c(x1,x2,x3) = ((x1-x2)^2 + (x1-x3)^2 + (x2-x3)^2)/2.
For |theta_k| < 1, Q_k(t) = t + theta_k*t*(1-t) is a strictly increasing
bijection, and mu_k is the image of uniform probability on [0,1] under Q_k.
With A(t)=t^2/2-t^3/3, B(t)=t^2/2-t^3+t^4/2 and
b_k=3*theta_k-sum(theta), the potentials satisfy
  f_k(Q_k(t)) = b_k*(A(t)+theta_k*B(t)).
They vanish at zero. The manuscript proves their global feasibility,
mutual conjugacy and equality on the common-quantile curve. The exact value
is sum_{k<l}(theta_k-theta_l)^2/60.

The stability series uses theta0=(-0.60,0.15,0.55) and
theta(epsilon)=theta0+epsilon*(0.55,-0.35,0.20). The marginal bound is
D_epsilon=11*epsilon/30. Adaptive quadrature evaluates the reference dual
objective; the potential comparison samples a common grid of 4001 points.
That comparison is between the selected explicit representatives, not an
excess between full optimizer sets or a certified continuous supremum.

The conjugation experiment uses G={j/40:j=0,...,40}. It starts from
f_k(theta0)-eta_k*x*(1-x), with eta=(0.18,0.12,0.09), and minimizes over the
full complementary grid at each successive update. Normalization uses
the zero-sum shift (0.16,-0.12,-0.04). No general optimizer guarantee is
claimed for a conjugation sweep.

NUMERICAL COMPARISONS AND TOLERANCES
----------------------------------
The 15 comparisons use n=9,17,33,65,129 midpoint quantiles and
epsilon=0,0.1,0.5. POT computes pairwise quadratic transport and W1 values.
Three full 9^3-variable SciPy/HiGHS LPs check the comparison series, one
for each epsilon. The geometry routine also solves one baseline 9^3 LP;
this is a fourth solver call, duplicating the baseline as a separate check.

The original stability acceptance tolerance is 2e-8, and its HiGHS primal
and dual feasibility tolerances are 1e-9. The geometry routine uses 2e-12
for most algebraic checks, 1e-9 for its LP and 1e-14 for the final sweep
residual. These numerical settings are distinct from measured errors.

The wrapper independently requires every recorded discrete solver/duality
comparison to be finite and at most 1e-12: POT value, discrete dual value,
contact equality, discrete W1, HiGHS value and marginal residual. It reports
their actual maxima. W1_solver_error is an additional diagnostic compared
with the original reference CSV; it compares POT with the exact finite
midpoint-quantile expression. Continuous-versus-discrete quadrature errors
are reported separately and are not subject to the 1e-12 claim.

The reference CSV comparison uses absolute tolerance 1e-12 and checks every
original numerical field, as well as row counts and empty LP fields.
The supplied reference JSON files are retained unchanged; incidental
historical layout metadata does not specify the current roadmap source.
All these checks use floating-point arithmetic. They are reproducibility
checks, not rational certificates or proofs of the manuscript's theorems.

FIGURE PROVENANCE
-----------------
Figure 1 is generated only from the standalone TikZ source embedded in
roadmap_source.py. The --with-roadmap option writes this exact source to
generated/roadmap_build/theory_roadmap.tex before invoking pdfLaTeX.
Figure 2 is the current 2-by-2 layout, including fixed-anchor normalization.
Figure 3 is the original three-panel stability illustration.
Obsolete alternative roadmap and geometry routines have been removed from
the packaged Python sources. PDF creation dates and backend metadata can
differ between runs; compare mathematical contents and rendered figures,
not regenerated PDF byte hashes. SHA-256 checks identify the supplied exact
manuscript PDFs and raw reference files, which regeneration leaves intact.

METHOD REFERENCES
-----------------
POT: Flamary et al., Journal of Machine Learning Research 22(78), 2021.
https://jmlr.org/papers/v22/20-451.html
POT documentation: https://pythonot.github.io/
SciPy linprog: https://docs.scipy.org/doc/scipy/reference/generated/scipy.optimize.linprog.html

ARXIV PACKAGING
---------------
The roadmap source is stored as the TIKZ_SOURCE string in a Python module
so that no standalone TeX document is distributed in the ancillary directory.
Its text is byte-for-byte identical to the v8 source. This changes storage
only: the numerical algorithms, parameters, supplied PDFs and reference
results are unchanged. The parent manuscript compiles independently from
its supplied figures and does not run any of these programs.


==> anc/geometry.py <==
"""Current four-panel conjugacy illustration and its floating-point checks.

NumPy, SciPy and Matplotlib are required. The mathematical formulas and
finite conjugation sweep are unchanged from the source of the manuscript
figure. A separate nine-point HiGHS LP checks the baseline coupling.
"""
import platform

import numpy as np
import scipy
from scipy import sparse
from scipy.optimize import linprog
import matplotlib
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D


BASE = np.array([-0.60, 0.15, 0.55])
ETA = np.array([0.18, 0.12, 0.09])
SHIFTS = np.array([0.16, -0.12, -0.04])
COLORS = ["#0072B2", "#D55E00", "#009E73"]
TOLERANCE = 2e-12

STYLE = {
    "font.family": "serif", "font.size": 9,
    "mathtext.fontset": "stix", "axes.titlesize": 10,
    "axes.labelsize": 9, "legend.fontsize": 8,
    "xtick.labelsize": 8, "ytick.labelsize": 8,
    "pdf.fonttype": 42, "ps.fonttype": 42, "svg.fonttype": "none",
    "axes.spines.top": False, "axes.spines.right": False,
    "text.usetex": False,
}


def quantile(t, theta):
    t = np.asarray(t)
    return t + theta * t * (1 - t)


def inverse_quantile(x, theta):
    x = np.asarray(x)
    return 2 * x / (1 + theta + np.sqrt((1 + theta) ** 2 - 4 * theta * x))


def potential(x, theta, k):
    t = inverse_quantile(x, theta[k])
    A = t * t / 2 - t ** 3 / 3
    B = t * t / 2 - t ** 3 + t ** 4 / 2
    return (3 * theta[k] - sum(theta)) * (A + theta[k] * B)


def cost(x1, x2, x3):
    return ((x1 - x2) ** 2 + (x1 - x3) ** 2 + (x2 - x3) ** 2) / 2


def partial_transform(C, family, k):
    residual = C.copy()
    for ell in range(3):
        if ell != k:
            shape = [1] * 3
            shape[ell] = len(family[ell])
            residual -= family[ell].reshape(shape)
    return residual.min(axis=tuple(ell for ell in range(3) if ell != k))


def slack(C, family):
    return C - family[0][:, None, None] - family[1][None, :, None] - family[2][None, None, :]


def verify():
    grid = np.arange(41) / 40
    C = cost(grid[:, None, None], grid[None, :, None], grid[None, None, :])
    explicit = np.array([potential(grid, BASE, k) for k in range(3)])
    family = explicit - ETA[:, None] * grid * (1 - grid)
    history = []
    for m in range(4):
        previous = family.copy()
        if m:
            family[m - 1] = partial_transform(C, family, m - 1)
        S = slack(C, family)
        residuals = [float(np.max(np.abs(partial_transform(C, family, k) - family[k])))
                     for k in range(3)]
        endpoint_error = float(max(abs(S[0, 0, 0]), abs(S[-1, -1, -1])))
        assert S.min() >= -TOLERANCE
        assert endpoint_error < TOLERANCE
        assert (family - previous).min() >= -TOLERANCE
        if m:
            assert max(residuals[:m]) < TOLERANCE
        history.append({"updates": m, **{f"residual_{k + 1}": residuals[k] for k in range(3)},
                        "minimum_slack": float(S.min()), "endpoint_contact_error": endpoint_error})
    assert max(residuals) < 1e-14

    t = np.linspace(0, 1, 1001)
    X = [quantile(t, theta) for theta in BASE]
    contact = cost(*X) - sum(potential(X[k], BASE, k) for k in range(3))
    assert np.max(np.abs(contact)) < TOLERANCE
    assert slack(C, explicit).min() >= -TOLERANCE
    shifted = explicit + SHIFTS[:, None]
    shifted_slack_error = float(np.max(np.abs(slack(C, explicit) - slack(C, shifted))))
    assert abs(SHIFTS.sum()) < TOLERANCE
    assert shifted_slack_error < TOLERANCE
    shift_back = np.array([-shifted[0, 0], -shifted[1, 0], shifted[0, 0] + shifted[1, 0]])
    normalization_error = float(np.max(np.abs(shifted + shift_back[:, None] - explicit)))
    assert normalization_error < TOLERANCE

    # Independent full-tensor LP on nine common quantiles in each marginal.
    n = 9
    midpoint_t = (np.arange(n) + .5) / n
    points = np.array([quantile(midpoint_t, theta) for theta in BASE])
    indices = np.indices((n, n, n)).reshape(3, -1)
    c = cost(*[points[k, indices[k]] for k in range(3)])
    row = np.concatenate([indices[k] + k * n for k in range(3)])
    col = np.tile(np.arange(n ** 3), 3)
    A = sparse.csc_matrix((np.ones(3 * n ** 3), (row, col)), shape=(3 * n, n ** 3))
    weights = np.full(3 * n, 1 / n)
    sol = linprog(c, A_eq=A, b_eq=weights, bounds=(0, None), method="highs")
    assert sol.success, sol.message
    rank_cost = float(np.mean(cost(*points)))
    lp_value_error = float(abs(sol.fun - rank_cost))
    lp_marginal_error = float(np.max(np.abs(A @ sol.x - weights)))
    assert lp_value_error < 1e-9 and lp_marginal_error < 1e-9

    report = {
        "all_checks_passed": True,
        "base_theta": BASE.tolist(), "depression_eta": ETA.tolist(),
        "normalization_shifts": SHIFTS.tolist(),
        "grid": "G = {m/40 : m=0,...,40}; full G^3 tensor",
        "grid_cardinality": 41, "tensor_entries": 41 ** 3,
        "max_final_conjugacy_residual": max(residuals),
        "minimum_slack_over_sweep": min(row["minimum_slack"] for row in history),
        "max_endpoint_contact_error_over_sweep": max(row["endpoint_contact_error"] for row in history),
        "continuous_formula_minimum_grid_slack": float(slack(C, explicit).min()),
        "contact_curve_maximum_error_1001_points": float(np.max(np.abs(contact))),
        "normalization_maximum_slack_change": shifted_slack_error,
        "normalization_maximum_recovery_error": normalization_error,
        "independent_HiGHS_grid_size": n,
        "independent_HiGHS_value_error": lp_value_error,
        "independent_HiGHS_marginal_error": lp_marginal_error,
        "continuous_value_formula": float(sum((BASE[k] - BASE[ell]) ** 2 for k in range(3) for ell in range(k + 1, 3)) / 60),
        "display": {
            "conjugacy_splitting_inches": [7.2, 4.85],
            "residual_axis": "symlog, linear for |r|<=1e-6; raw residuals, no clipping or flooring",
            "normalization": "Dashed curves are f_k + a_k; solid curves are f_k. Only first two anchors are prescribed.",
        },
        "scope": "One explicitly solvable continuous model and one finite-grid conjugation sweep. No optimizer guarantee for an arbitrary sweep, no convergence-rate or general performance claim.",
        "versions": {"python": platform.python_version(), "numpy": np.__version__,
                     "scipy": scipy.__version__, "matplotlib": matplotlib.__version__},
    }
    return history, report


def geometry(history):
    with plt.rc_context(STYLE):
        fig = plt.figure(figsize=(7.2, 4.85), layout="constrained")
        gs = fig.add_gridspec(2, 2, wspace=.07, hspace=.09)
        x = np.linspace(0, 1, 701)
        ax = fig.add_subplot(gs[0, 0])
        for t in np.linspace(0, 1, 9):
            x2, x3 = quantile(t, BASE[1]), quantile(t, BASE[2])
            section = cost(x, x2, x3) - potential(x2, BASE, 1) - potential(x3, BASE, 2)
            ax.plot(x, section, color="#A6AFB6", lw=.75)
        ax.plot(x, potential(x, BASE, 0), color=COLORS[0], lw=2)
        witnesses = quantile(np.linspace(0, 1, 9), BASE[0])
        ax.scatter(witnesses, potential(witnesses, BASE, 0), color=COLORS[0], s=13, zorder=4)
        ax.text(.035, .93, r"$f_1=P_c(f_2,f_3)$", transform=ax.transAxes, fontsize=10,
                va="top", color=COLORS[0], bbox={"facecolor": "white", "edgecolor": "none", "pad": 2})
        ax.set(xlabel=r"$x_1$", ylabel="Potential / cost section", title="(a) Mutual $c$-conjugacy", xlim=(0, 1))

        ax = fig.add_subplot(gs[0, 1], projection="3d")
        t = np.linspace(0, 1, 501)
        curve = [quantile(t, theta) for theta in BASE]
        ax.plot(*curve, color=COLORS[1], lw=2.5)
        tt = np.linspace(0, 1, 5)
        ax.scatter(*[quantile(tt, theta) for theta in BASE], color=COLORS[1], s=15, depthshade=False)
        ax.set(xlim=(0, 1), ylim=(0, 1), zlim=(0, 1),
               xlabel=r"$x_1$", ylabel=r"$x_2$", title=r"(b) The splitting curve $\Gamma_{\boldsymbol{\theta}^0}$")
        ax.set_xticks([0, .5, 1]); ax.set_yticks([.5, 1]); ax.set_zticks([0, .5, 1])
        ax.text2D(1.09, .52, r"$x_3$", transform=ax.transAxes, fontsize=9)
        ax.xaxis.labelpad = -3; ax.yaxis.labelpad = -3
        ax.tick_params(pad=-1, labelsize=7.8)
        ax.view_init(elev=23, azim=-55)
        ax.set_box_aspect((1, 1, 1))

        ax = fig.add_subplot(gs[1, 0])
        for k, (color, marker) in enumerate(zip(COLORS, ["o", "s", "^"])):
            ax.plot([row["updates"] for row in history], [row[f"residual_{k + 1}"] for row in history],
                    color=color, marker=marker, markersize=4.2, linewidth=1.5, label=rf"$k={k+1}$")
        ax.set(xlabel="Number of successive updates $m$", ylabel=r"Conjugacy residual $r_k^{(m)}$",
               title="(c) One conjugation sweep", xticks=[0, 1, 2, 3])
        ax.set_yscale("symlog", linthresh=1e-6)
        ax.set_ylim(-2e-7, .16)
        ax.set_yticks([0, 1e-4, 1e-2])
        ax.set_yticklabels(["0", r"$10^{-4}$", r"$10^{-2}$"])
        ax.legend(frameon=False, ncol=3, fontsize=8, loc="upper right", handlelength=1,
                  columnspacing=.9, bbox_to_anchor=(1, .94))
        ax.grid(alpha=.18)
        ax.text(.50, .15, r"$|G|=41$", ha="center", va="center",
                transform=ax.transAxes, fontsize=8)

        ax = fig.add_subplot(gs[1, 1])
        for k, color in enumerate(COLORS):
            f = potential(x, BASE, k)
            ax.plot(x, f + SHIFTS[k], color=color, lw=1.3, ls=(0, (4, 2)), alpha=.75)
            ax.plot(x, f, color=color, lw=1.8)
            ax.scatter([0], [SHIFTS[k]], facecolors="white", edgecolors=color, s=22, zorder=5)
            ax.text(1.025, f[-1], rf"$k={k+1}$", color=color, va="center", fontsize=8.4)
        ax.scatter([0], [0], color="#333333", s=24, zorder=6)
        ax.axhline(0, color="#9A9A9A", lw=.55, zorder=0)
        ax.set(xlabel=r"$x_k$", ylabel="Potential", title="(d) Fixed-anchor normalization", xlim=(-.025, 1.15),
               xticks=np.linspace(0, 1, 6))
        ax.text(.04, .05, r"$f_1(0)=f_2(0)=0$", transform=ax.transAxes, fontsize=9, color="#333333")
        ax.legend(handles=[Line2D([0], [0], color="#666666", ls=(0, (4, 2)), lw=1.3,
                                 label=r"Before: $f_k+a_k$"),
                           Line2D([0], [0], color="#333333", lw=1.8, label=r"After: $f_k$")],
                  frameon=False, fontsize=7.8, loc="upper left", handlelength=2)
        return fig


def save(fig, name, output):
    for extension in ("pdf", "svg", "png"):
        fig.savefig(output / f"{name}.{extension}", dpi=300, bbox_inches="tight", pad_inches=.045)
    plt.close(fig)




==> anc/provenance.json <==
{
  "source_sha256": {
    "stability_source.py": "8707d211f9fbac6592296150acc2dbf30ddff368da60136c854f03c16d03d520",
    "geometry_source.py": "dd01519ed1878b6e7529641eb24dff6b0d138a07ed149dd7338ba966fdeba098",
    "roadmap_source.tex": "606e7691febb9c191981065d9f637344a1008407512f6fb275b5f03e08779c85"
  },
  "manuscript_figure_sha256": {
    "conjugacy_splitting.pdf": "6c7798870ee12b1fb8ec35946d3cec1b021a8db27dce8dacb73ff54146bbde27",
    "parametric_stability.pdf": "5892d9f7bae34a2af1b5a18c99121fdf90afdf41162c1acc32dba09660ce5fa8",
    "theory_roadmap.pdf": "190f6afdbce8d73c714071b9e547c7a14b35d445cedbcea31240d8219d14fea2"
  },
  "reference_result_sha256": {
    "summary.json": "124370f16920b21c5c414f7796cc999083e74dd77858ac22bd8a55579d5f36b5",
    "POT_and_LP_crosschecks.csv": "e7bffce84f1ca7f25772ad00a44bd2da9d6493ed0894abab058eb169b05ba93e",
    "section5_conjugation_sweep.csv": "3f53b17e473d855d1a6b42531685f0fad125a2dccdebcd6f5ae3084b237709aa",
    "stability.csv": "8ea8ea142f66089ddc163e8459032416d62622bf8a598615cff0b97859bdd2cb",
    "section5_figure_verification.json": "8e4dd216a0178f95694d470f350e8e9f1fefa0ce14a273aad50b7f6ce3830eaa",
    "sequential_conjugation.csv": "105d40da103810ff4375218632b539a269174827cb6b55c390db0f284c85ffac"
  },
  "v8_packaged_source_sha256": {
    "reproduce.py": "8202aecd9084bf44970a80e9f1e1066a064565eb5f732847b0bd45b47741baab",
    "stability.py": "580ab47ba4aac541cdc20746ee732809cc0aef98ea0b5c1a354b7dbdca16ad23",
    "geometry.py": "1c4c44e741b4ce6a3346c2c89da9b9c15822a6d96f3ae4a3bd983ce2008bacd3",
    "roadmap/theory_roadmap.tex": "3086fc67f07292eece26bffb8df33b48c686223b44ac563863f1715a770f2bcc",
    "requirements.txt": "389632003d0064affc7134112a922093b6c5a0ac38abc3656a57991525d0546a",
    "README.txt": "f7e41bbc08299d4f99b12394e7e9b809c4ad3a33ba6dbd0668e9df8135f8e76b",
    "PROVENANCE.txt": "eb047d580ccfac9cf950edc6fba679575bc81b4bfd43248f2d2bd93de4ba8ed4"
  },
  "packaged_source_sha256": {
    "reproduce.py": "1d3f344e51428c20e79b07cb64cd2cabf88092a84e8119bf1b00604c43aacb26",
    "stability.py": "580ab47ba4aac541cdc20746ee732809cc0aef98ea0b5c1a354b7dbdca16ad23",
    "geometry.py": "1c4c44e741b4ce6a3346c2c89da9b9c15822a6d96f3ae4a3bd983ce2008bacd3",
    "roadmap_source.py": "1a57254dfdd42da3a9c3ee5e11b1630f46ff0868243588d17e932a1fa1cf9a7e",
    "requirements.txt": "389632003d0064affc7134112a922093b6c5a0ac38abc3656a57991525d0546a",
    "README.txt": "52558aee1479fecdb6cee2c19b0fb42688061a706eb0563225ea189094be0974",
    "PROVENANCE.txt": "73e1f9b716f08c380177539e50642257b47b77de095eed30fa1950c51d70877e"
  },
  "arxiv_packaging": {
    "date": "2026-11-16",
    "roadmap_source_storage": "roadmap_source.py:TIKZ_SOURCE",
    "materialized_roadmap_sha256": "3086fc67f07292eece26bffb8df33b48c686223b44ac563863f1715a770f2bcc",
    "numerical_algorithms_changed": false
  }
}


==> anc/reference_results/POT_and_LP_crosschecks.csv <==
n,epsilon,continuous_value,quantile_coupling_value,POT_pairwise_lower_bound,POT_gap,discretization_error,discrete_duality_gap,contact_error,POT_W1_sum,continuous_W1_sum,W1_discretization_error,HiGHS_value_error,HiGHS_marginal_residual
9,0.0,0.034083333333333334,0.03408787881674541,0.03408787881674541,0.0,4.54548341207589e-06,1.3877787807814457e-17,6.722053469410127e-17,0.0,0.0,0.0,0.0,0.0
9,0.1,0.03143083333333333,0.03143502506922217,0.03143502506922217,0.0,4.19173588883659e-06,6.938893903907228e-18,1.3530843112619095e-16,0.01844650205761321,0.018333333333333337,0.00011316872427987248,0.0,0.0
9,0.5,0.024937499999999998,0.02494082576017375,0.02494082576017375,0.0,3.3257601737522735e-06,6.245004513516506e-17,6.938893903907228e-17,0.09223251028806588,0.09166666666666667,0.0005658436213992063,3.469446951953614e-18,0.0
17,0.0,0.034083333333333334,0.03408369040420972,0.03408369040420972,0.0,3.57070876387533e-07,2.7755575615628914e-17,1.205632815803881e-16,0.0,0.0,0.0,,0.0
17,0.1,0.03143083333333333,0.03143116261553981,0.031431162615539805,6.938893903907228e-18,3.292822064807077e-07,1.3877787807814457e-17,1.1492543028346347e-16,0.018365051903114216,0.018333333333333337,3.171856978087875e-05,,0.0
17,0.5,0.024937499999999998,0.024937761255402834,0.02493776125540283,3.469446951953614e-18,2.6125540283569726e-07,9.020562075079397e-17,1.5677563414140394e-16,0.09182525951557094,0.09166666666666667,0.0001585928489042654,,0.0
33,0.0,0.034083333333333334,0.03408335848080661,0.034083358480806625,1.3877787807814457e-17,2.5147473277364885e-08,1.3877787807814457e-17,1.239514133694053e-16,0.0,0.0,0.0,,0.0
33,0.1,0.03143083333333333,0.03143085652373065,0.03143085652373065,0.0,2.319039731774053e-08,2.7755575615628914e-17,1.4137996329210978e-16,0.018341750841750847,0.018333333333333337,8.417508417509628e-06,,0.0
33,0.5,0.024937499999999998,0.02493751839946548,0.024937518399465473,6.938893903907228e-18,1.839946548246041e-08,0.0,1.457167719820518e-16,0.09170875420875413,0.09166666666666667,4.2087542087454466e-05,,0.0
65,0.0,0.034083333333333334,0.03408333500402647,0.03408333500402648,6.938893903907228e-18,1.6706931393883906e-09,2.0816681711721685e-17,1.5277763863036364e-16,0.0,0.0,0.0,,0.0
65,0.1,0.03143083333333333,0.03143083487400651,0.03143083487400651,0.0,1.5406731793121686e-09,1.3877787807814457e-17,1.0950441942103595e-16,0.018335502958579875,0.018333333333333337,2.1696252465383536e-06,,0.0
65,0.5,0.024937499999999998,0.02493750122238367,0.02493750122238367,0.0,1.2223836734492899e-09,2.42861286636753e-17,1.942890293094024e-16,0.09167751479289925,0.09166666666666667,1.0848126232573807e-05,,0.0
129,0.0,0.034083333333333334,0.03408333344102727,0.03408333344102727,0.0,1.0769393710141628e-10,2.0816681711721685e-17,1.734723475976807e-16,0.0,0.0,0.0,,0.0
129,0.1,0.03143083333333333,0.031430833432646105,0.0314308334326461,6.938893903907228e-18,9.931277328290022e-11,1.3877787807814457e-17,1.6479873021779667e-16,0.018333884181639767,0.018333333333333337,5.508483064305125e-07,,0.0
129,0.5,0.024937499999999998,0.024937500078795628,0.02493750007879562,6.938893903907228e-18,7.87956297432224e-11,6.591949208711867e-17,1.5959455978986625e-16,0.09166942090819878,0.09166666666666667,2.75424153210746e-06,,0.0


==> anc/reference_results/section5_conjugation_sweep.csv <==
updates,residual_1,residual_2,residual_3,minimum_slack,endpoint_contact_error
0,0.09143715077219113,0.09143715077219113,0.09143715077219111,0.0,5.551115123125783e-17
1,0.0,0.0006955806932771218,0.0007466847517064393,-5.551115123125783e-17,5.551115123125783e-17
2,5.551115123125783e-17,0.0,0.00030415869190560715,-8.673617379884035e-19,0.0
3,5.551115123125783e-17,0.0,0.0,0.0,0.0


==> anc/reference_results/section5_figure_verification.json <==
{
  "all_checks_passed": true,
  "base_theta": [
    -0.6,
    0.15,
    0.55
  ],
  "depression_eta": [
    0.18,
    0.12,
    0.09
  ],
  "normalization_shifts": [
    0.16,
    -0.12,
    -0.04
  ],
  "grid": "G = {m/40 : m=0,...,40}; full G^3 tensor",
  "grid_cardinality": 41,
  "tensor_entries": 68921,
  "max_final_conjugacy_residual": 5.551115123125783e-17,
  "minimum_slack_over_sweep": -5.551115123125783e-17,
  "max_endpoint_contact_error_over_sweep": 5.551115123125783e-17,
  "continuous_formula_minimum_grid_slack": 0.0,
  "contact_curve_maximum_error_1001_points": 2.463307335887066e-16,
  "normalization_maximum_slack_change": 3.3306690738754696e-16,
  "normalization_maximum_recovery_error": 1.3877787807814457e-17,
  "independent_HiGHS_grid_size": 9,
  "independent_HiGHS_value_error": 0.0,
  "independent_HiGHS_marginal_error": 0.0,
  "continuous_value_formula": 0.034083333333333334,
  "display": {
    "conjugacy_splitting_inches": [
      7.2,
      4.85
    ],
    "theory_roadmap_inches": [
      7.2,
      3.8
    ],
    "residual_axis": "symlog, linear for |r|<=1e-6; raw residuals, no clipping or flooring",
    "normalization": "Dashed curves are f_k + a_k; solid curves are f_k. Only first two anchors are prescribed.",
    "roadmap_notation": "P_c, N_c, J_mu, S_c(mu); weak marginal convergence and one-sided optimizer excess. Layout updated separately; numerical results unchanged."
  },
  "scope": "One explicitly solvable continuous model and one finite-grid conjugation sweep. No optimizer guarantee for an arbitrary sweep, no convergence-rate or general performance claim.",
  "versions": {
    "python": "3.12.14",
    "numpy": "2.3.5",
    "scipy": "1.18.1",
    "matplotlib": "3.11.2"
  }
}


==> anc/reference_results/sequential_conjugation.csv <==
updates,residual_1,residual_2,residual_3,minimum_slack,endpoint_contact_error
0,0.09143715077219111,0.09143715077219111,0.09143715077219111,0.0,5.551115123125783e-17
1,0.0,0.0006955806932771227,0.0007466847517064367,-5.551115123125783e-17,5.551115123125783e-17
2,5.551115123125783e-17,0.0,0.00030415869190560715,-4.336808689942018e-19,0.0
3,5.551115123125783e-17,3.469446951953614e-18,0.0,0.0,0.0


==> anc/reference_results/stability.csv <==
epsilon,value,absolute_value_change,W1_bound_D,baseline_dual_gap,gap_bound_2D,selected_potential_difference_grid,grid_points
0.0001,0.03408047520583333,2.8581275000050255e-06,3.666666666666667e-05,2.1629142227252984e-10,7.333333333333334e-05,2.416666666667927e-05,4001
0.00014260138716967106,0.03407925772891535,4.075604417980161e-06,5.2287175295546066e-05,4.398312686282324e-10,0.00010457435059109213,3.446200189934773e-05,4001
0.0002033515562271441,0.03407752171917687,5.811614156463196e-06,7.456223728328618e-05,8.944017540479798e-10,0.00014912447456657236,4.9143292754891266e-05,4001
0.0002899821400110211,0.034075046408009804,8.286925323529315e-06,0.00010632678467070775,1.818774034156867e-09,0.0002126535693414155,7.007901716932219e-05,4001
0.0004135185542000139,0.0340715171143596,1.1816218973732806e-05,0.00015162346987333843,3.6984885223856345e-09,0.00030324693974667687,9.993365059833559e-05,4001
0.0005896831944931879,0.034066485379389784,1.6847953943549543e-05,0.0002162171713141689,7.520885116074627e-09,0.0004324343426283378,0.00014250677200250417,4001
0.0008408964152537145,0.034059312265411916,2.402106792141756e-05,0.00030832868559302866,1.5293695108942185e-08,0.0006166573711860573,0.00020321663368631782,4001
0.0011991299528118344,0.03404908779921737,3.4245534115961984e-05,0.0004396809826976726,3.109955570151923e-08,0.0008793619653953452,0.00028978973859616897,4001
0.001709975946676698,0.03403451670688928,4.881662644405649e-05,0.0006269911804481226,6.32402379560637e-08,0.0012539823608962452,0.0004132441871135262,4001
0.002438449420228684,0.03401375670997071,6.957662336262022e-05,0.0008940981207505175,1.2859655088015565e-07,0.001788196241501035,0.0005892919432219021,4001
0.003477262698676905,0.033984190454937925,9.914287839540847e-05,0.0012749963228481985,2.6149306450035104e-07,0.002549992645696397,0.0008403384855135698,4001
0.004958624843846807,0.033942105408730425,0.00014122792460290884,0.0018181624427438293,5.317211621211348e-07,0.0036363248854876587,0.001198334337262963,4001
0.0070710678118654745,0.03388224781171085,0.00020108552162248494,0.002592724864350674,1.081179050239911e-06,0.005185449728701348,0.0017088413878674977,4001
0.010083440787428274,0.03379720781059217,0.00028612552274116104,0.0036972616220570342,2.198350417759176e-06,0.0073945232441140684,0.002436831523628502,4001
0.014379126437305123,0.033676585764454,0.0004067475688793315,0.005272346360345213,4.469672956190773e-06,0.010544692720690425,0.0034749555556820577,4001
0.020504833762477987,0.03350589106056282,0.000577442272770512,0.007518439046241929,9.087102910247669e-06,0.015036878092483857,0.0049553348259321756,4001
0.029240177382128668,0.03326515009894537,0.0008181832343879605,0.010721398373447178,1.8472843061508037e-05,0.021442796746894355,0.007066376200681089,4001
0.041696898557787895,0.032927283811497114,0.0011560495218362193,0.015288862804522229,3.7547692822680057e-05,0.030577725609044457,0.010076750484798745,4001
0.05946035575013605,0.03245653123770573,0.0016268020956276066,0.021802130441716555,7.630438337846018e-05,0.04360426088343311,0.014369585972949538,4001
0.08479129211571527,0.0318077007432764,0.0022756325900569335,0.03109014044242894,0.00015502367362716513,0.06218028088485788,0.020491228927964518,4001
0.12091355875609794,0.030928150937779272,0.003155182395554061,0.044334971543902583,0.00031483344653178424,0.08866994308780517,0.029220776699390334,4001
0.17242441206241074,0.029766815049811247,0.004316518283522086,0.06322228442288394,0.0006390452881754258,0.12644456884576788,0.0416692329150826,4001
0.2458796034201474,0.02829967671110563,0.005783656622227705,0.09015585458738738,0.0012961633321754151,0.18031170917477476,0.05942090415986894,4001
0.3506277252444162,0.026591735105296117,0.007491598228037216,0.12856349925628596,0.0026262953229807817,0.2571269985125719,0.08473503360073392,4001
0.5,0.024937499999999998,0.009145833333333336,0.18333333333333335,0.005314027528681181,0.3666666666666667,0.12083333333333332,4001


==> anc/reference_results/summary.json <==
{
  "cost": "0.5*((x1-x2)^2+(x1-x3)^2+(x2-x3)^2)",
  "base_theta": [
    -0.6,
    0.15,
    0.55
  ],
  "direction": [
    0.55,
    -0.35,
    0.2
  ],
  "stability_cases": 25,
  "POT_crosschecks": 15,
  "full_tensor_HiGHS_crosschecks": 3,
  "sweep_grid": 41,
  "minimum_continuous_formula_grid_slack": -5.551115123125783e-17,
  "max_POT_value_error": 1.3877787807814457e-17,
  "max_HiGHS_value_error": 3.469446951953614e-18,
  "max_discrete_duality_gap": 9.020562075079397e-17,
  "max_contact_error": 1.942890293094024e-16,
  "final_conjugacy_residual": 5.551115123125783e-17,
  "acceptance_tolerance": 2e-08,
  "all_checks_passed": true,
  "potential_comparison": "4001-point maximum of selected explicit normalized representatives; not the excess of complete optimal sets",
  "scope": "Illustration of a specified solvable family; no general rate, uniqueness, novelty or performance claim.",
  "versions": {
    "python": "3.12.14",
    "numpy": "2.3.5",
    "scipy": "1.18.1",
    "matplotlib": "3.11.2",
    "POT": "0.9.7.post1"
  }
}


==> anc/reproduce.py <==
#!/usr/bin/env python3
"""Reproduce the numerical supplement and the current manuscript figures."""

from pathlib import Path
import argparse
import csv
import hashlib
import json
import math
import os
import shutil
import subprocess
import sys

HERE = Path(__file__).resolve().parent
sys.dont_write_bytecode = True


def write_csv(path, rows):
    with path.open("w", newline="") as stream:
        writer = csv.DictWriter(stream, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def check_reference_files():
    provenance = json.loads((HERE / "provenance.json").read_text())
    count = 0
    for key, folder in (("manuscript_figure_sha256", "manuscript_figures"),
                        ("reference_result_sha256", "reference_results")):
        for name, expected in provenance[key].items():
            actual = hashlib.sha256((HERE / folder / name).read_bytes()).hexdigest()
            if actual != expected:
                raise RuntimeError(f"Reference checksum mismatch: {folder}/{name}")
            count += 1
    return count


def compare_reference_tables(results, tolerance=1e-12):
    reports = {}
    for reference in sorted((HERE / "reference_results").glob("*.csv")):
        with reference.open(newline="") as stream:
            expected = list(csv.DictReader(stream))
        with (results / reference.name).open(newline="") as stream:
            observed = list(csv.DictReader(stream))
        if len(expected) != len(observed):
            raise RuntimeError(f"Row count differs for {reference.name}")
        largest = 0.0
        fields_checked = 0
        for row_index, (old, new) in enumerate(zip(expected, observed), 1):
            for field, value in old.items():
                actual = new.get(field)
                if value == "":
                    if actual != "":
                        raise RuntimeError(f"Unexpected value: {reference.name}, row {row_index}, {field}")
                    continue
                try:
                    a, b = float(value), float(actual)
                except (TypeError, ValueError) as exc:
                    raise RuntimeError(f"Nonnumeric comparison: {reference.name}, {field}") from exc
                difference = abs(a - b)
                if not math.isfinite(b) or difference > tolerance:
                    raise RuntimeError(f"Reference comparison failed: {reference.name}, row {row_index}, {field}")
                largest = max(largest, difference)
                fields_checked += 1
        reports[reference.name] = {"rows": len(observed), "numeric_fields_checked": fields_checked,
                                   "maximum_absolute_difference": largest}
    return reports


def compile_roadmap(figures, output):
    executable = shutil.which("pdflatex")
    if executable is None:
        raise RuntimeError("--with-roadmap requires pdflatex and the LaTeX packages listed in README.txt.")
    build = output / "roadmap_build"
    build.mkdir(parents=True, exist_ok=True)
    from roadmap_source import TIKZ_SOURCE
    (build / "theory_roadmap.tex").write_bytes(TIKZ_SOURCE.encode("utf-8"))
    command = [executable, "-interaction=nonstopmode", "-halt-on-error",
               "-jobname=theory_roadmap", "theory_roadmap.tex"]
    completed = subprocess.run(command, cwd=build, stdout=subprocess.PIPE,
                               stderr=subprocess.STDOUT, text=True)
    # TeX records the working directory; remove it from the portable build report.
    output_text = completed.stdout.replace(str(build), "<roadmap_build>")
    (build / "build-output.txt").write_text(output_text)
    log = build / "theory_roadmap.log"
    if log.exists():
        log.write_text(log.read_text(errors="replace").replace(str(build), "<roadmap_build>"))
    if completed.returncode:
        raise RuntimeError("Roadmap compilation failed; inspect generated/roadmap_build/build-output.txt.")
    shutil.copy2(build / "theory_roadmap.pdf", figures / "theory_roadmap.pdf")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output-dir", type=Path, default=HERE / "generated",
                        help="Generated outputs (default: generated/ inside this supplement).")
    parser.add_argument("--with-roadmap", action="store_true",
                        help="Also compile the current TikZ roadmap with pdfLaTeX.")
    args = parser.parse_args()
    if not __debug__:
        raise RuntimeError("Run without -O: the scientific source checks use Python assertions.")
    output = args.output_dir.expanduser().resolve()
    protected = (HERE, HERE / "reference_results", HERE / "manuscript_figures")
    if output == HERE or any(output == p or p in output.parents for p in protected[1:]):
        raise RuntimeError("Choose a generated output directory separate from the supplied sources and references.")
    results, figures = output / "results", output / "figures"
    results.mkdir(parents=True, exist_ok=True)
    figures.mkdir(parents=True, exist_ok=True)
    os.environ["MPLCONFIGDIR"] = str(output / ".matplotlib")
    os.environ["MPLBACKEND"] = "Agg"
    verified_files = check_reference_files()

    import stability
    import geometry

    _, rows, _, numerical = stability.run_checks(results)
    stability.stability_figure(rows, figures)
    history, geometric = geometry.verify()
    write_csv(results / "section5_conjugation_sweep.csv", history)
    (results / "section5_figure_verification.json").write_text(json.dumps(geometric, indent=2) + "\n")
    geometry.save(geometry.geometry(history), "conjugacy_splitting", figures)
    comparisons = compare_reference_tables(results)
    if args.with_roadmap:
        compile_roadmap(figures, output)

    report = {
        "all_checks_passed": True,
        "reference_files_verified_by_sha256": verified_files,
        "stability_cases": numerical["stability_cases"],
        "POT_comparison_cases": numerical["POT_crosschecks"],
        "comparison_HiGHS_LPs": numerical["full_tensor_HiGHS_crosschecks"],
        "additional_baseline_geometry_HiGHS_LPs": 1,
        "observed_discrete_comparison_threshold": numerical["observed_discrete_comparison_threshold"],
        "observed_discrete_errors": numerical["observed_discrete_errors"],
        "observed_discrete_comparisons_passed": numerical["observed_discrete_comparisons_passed"],
        "reference_table_comparisons": comparisons,
        "geometry_final_conjugacy_residual": geometric["max_final_conjugacy_residual"],
        "roadmap_compiled": args.with_roadmap,
        "versions": numerical["versions"],
        "scope": "Floating-point reproducibility checks for the stated explicit family; not mathematical proofs."
    }
    (output / "validation.json").write_text(json.dumps(report, indent=2) + "\n")
    print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
numpy==2.3.5
scipy==1.18.1
matplotlib==3.11.2
POT==0.9.7.post1


==> anc/roadmap_source.py <==
"""Exact TikZ source for the manuscript roadmap, materialized only on request."""

TIKZ_SOURCE = r"""% Standalone vector roadmap used in the v8 manuscript introduction.
% Compile with pdflatex -jobname=theory_roadmap theory_roadmap.tex.
\documentclass[border=2mm]{standalone}
\usepackage[T1]{fontenc}
\usepackage{amsmath,amssymb}
\usepackage{newtxtext,newtxmath}
\usepackage{bm}
\usepackage{tikz}
\usetikzlibrary{arrows.meta}
\definecolor{ink}{HTML}{17212B}
\definecolor{blue}{HTML}{23495D}
\definecolor{bluewash}{HTML}{F2F6F8}
\definecolor{green}{HTML}{376349}
\definecolor{greenwash}{HTML}{F2F6F2}
\definecolor{ochre}{HTML}{846238}
\definecolor{ochrewash}{HTML}{FAF6EE}
\newcommand{\txt}{\fontsize{9}{11}\selectfont}
\newcommand{\head}{\fontsize{10}{12}\selectfont\bfseries}
\newcommand{\mathsize}{\fontsize{10}{12}\selectfont}
\newcommand{\smallhead}{\fontsize{9}{11}\selectfont\bfseries}
\newcommand{\MOT}{\mathsf{MOT}}
\newcommand{\argmax}{\operatorname*{arg\,max}}
\begin{document}
\begin{tikzpicture}[x=1cm,y=1cm,
  every node/.style={text=ink,inner sep=0pt,align=center,font=\txt},
  card/.style={rounded corners=2pt,line width=.65pt},
  flow/.style={-{Stealth[length=2mm,width=1.5mm]},line width=.85pt,draw=blue},
  greenflow/.style={-{Stealth[length=2mm,width=1.5mm]},line width=.85pt,draw=green}]
% The drawing is 166 mm wide. The premise remains legible at article width.
\node at (8.3,0) {Fixed compact metric spaces $X_k$;\ continuous cost $c$;\ fixed reference points $x_k^\circ$};

% Construction: the componentwise order is asserted only BEFORE normalization.
\draw[card,draw=blue,fill=bluewash] (0,-.50) rectangle (5.2,-3.45);
\draw[card,draw=blue,fill=bluewash] (5.7,-.50) rectangle (10.9,-3.45);
\draw[card,draw=blue,fill=bluewash] (11.4,-.50) rectangle (16.6,-3.45);
\node[font=\head] at (2.6,-.94) {Feasible family};
\node[font=\head] at (8.3,-.94) {Mutual $c$-conjugacy};
\node[font=\head] at (14,-.94) {Fixed normalization};

\node[font=\mathsize] at (2.6,-1.85)
  {$\displaystyle\sum_{k=1}^{K}h_k(x_k)\le c(\boldsymbol x)$};
\node at (2.6,-2.86)
  {Contact: $\sum_k h_k=c$ on $\mathcal E$};

\node[font=\mathsize] at (8.3,-1.70)
  {$g_k=P_c(\boldsymbol g_{\setminus k})$};
\node[font=\mathsize] at (8.3,-2.23)
  {$\boldsymbol h\preceq\boldsymbol g$};
\node at (8.3,-2.76) {One pass through $k=1,\ldots,K$};
\node at (8.3,-3.14) {Contact on $\mathcal E$ preserved};

\node at (14,-1.66)
  {$f_k=g_k+a_k,\qquad \sum_k a_k=0$};
\node[font=\mathsize] at (14,-2.30)
  {$f_k(x_k^\circ)=0\quad(k<K)$};
\node at (14,-2.98)
  {$J_{\boldsymbol\mu}(\boldsymbol f)=J_{\boldsymbol\mu}(\boldsymbol g)$};

\draw[flow] (5.26,-1.97) -- (5.64,-1.97);
\draw[flow] (10.96,-1.97) -- (11.34,-1.97);

% Regularity and bounds produce compactness of the class, not optimality.
\node[text=green] at (8.9,-3.89)
  {Uniform bounds, equicontinuity and closedness};
\draw[greenflow] (14,-3.45) -- (14,-4.28);

% Central contribution: one common domain; maximization is a separate operation.
\draw[card,draw=green,fill=greenwash,line width=.85pt]
  (0,-4.34) rectangle (16.6,-7.30);
\node[font=\head,text=green] at (8.3,-4.76) {Common compact representation};
\draw[draw=green!28,line width=.5pt] (8.18,-5.18) -- (8.18,-7.02);
\node[font=\smallhead,text=green] at (4.05,-5.34) {NORMALIZED CONJUGATE CLASS};
\node[font=\smallhead,text=green] at (12.4,-5.34) {DUAL MAXIMIZATION};

\node at (4.05,-5.99)
 {$\mathcal N_c=\{\boldsymbol f\in\mathcal G_c:
       f_k(x_k^\circ)=0,\ k<K\}$};
\node at (4.05,-6.64)
 {Compact in $\|\cdot\|_\infty$; independent of $\boldsymbol\mu$};

\node[font=\mathsize] at (12.4,-5.99)
 {$\displaystyle\MOT_c(\boldsymbol\mu)
   =\max_{\boldsymbol f\in\mathcal N_c}J_{\boldsymbol\mu}(\boldsymbol f)$};
\node at (12.4,-6.72)
 {$\displaystyle\mathcal S_c(\boldsymbol\mu)
   =\argmax_{\boldsymbol f\in\mathcal N_c}J_{\boldsymbol\mu}(\boldsymbol f)$};

% A single perturbation premise feeds two distinct consequences.
\draw[draw=green,line width=.85pt] (8.3,-7.30) -- (8.3,-8.33);
\node[fill=white,inner xsep=3mm,inner ysep=1.5mm] at (8.3,-7.84)
 {Weak marginal convergence:\quad $\mu_k^n\Rightarrow\mu_k\quad(k=1,\ldots,K)$};
\draw[draw=green,line width=.85pt] (4.0,-8.33) -- (12.6,-8.33);
\draw[greenflow] (4.0,-8.33) -- (4.0,-8.64);
\draw[greenflow] (12.6,-8.33) -- (12.6,-8.64);

\draw[card,draw=ochre,fill=ochrewash] (0,-8.70) rectangle (8.0,-10.37);
\draw[card,draw=ochre,fill=ochrewash] (8.6,-8.70) rectangle (16.6,-10.37);
\node[font=\head] at (4.0,-9.12) {Value continuity};
\node[font=\head] at (12.6,-9.12) {Upper stability of optimizer sets};
\node[font=\mathsize] at (4.0,-9.79)
 {$\MOT_c(\boldsymbol\mu^n)\longrightarrow\MOT_c(\boldsymbol\mu)$};
\node[font=\mathsize] at (12.6,-9.79)
 {$\operatorname{exc}_{\infty}
  \bigl(\mathcal S_c(\boldsymbol\mu^n),\mathcal S_c(\boldsymbol\mu)\bigr)\longrightarrow0$};
\node[text=ochre] at (12.6,-10.70) {No uniqueness assumption};
\end{tikzpicture}
\end{document}
"""


==> anc/stability.py <==
"""Reproducible, unregularized illustrations for the theoretical DualMOT paper.

POT solves pairwise discrete OT problems and checks W1 distances. A common
quantile coupling attains the sum of pairwise lower bounds for the specified
three-marginal quadratic cost. SciPy/HiGHS independently checks three small
full-tensor LPs. No claim about general-MOT performance or convergence rates.
"""
from pathlib import Path
import csv, json, platform
import numpy as np
import scipy
from scipy.optimize import linprog
from scipy.integrate import quad
from scipy import sparse
import matplotlib
import matplotlib.pyplot as plt
import ot

BASE = np.array([-.60, .15, .55])
DIRECTION = np.array([.55, -.35, .20])
COLORS = ['#0072B2', '#D55E00', '#009E73']
TOL = 2e-8
plt.rcParams.update({'font.family':'serif', 'font.size':9, 'mathtext.fontset':'stix',
                     'axes.titlesize':10, 'axes.labelsize':9,
                     'legend.fontsize':8, 'xtick.labelsize':8,'ytick.labelsize':8,
                     'pdf.fonttype':42,'ps.fonttype':42,'svg.fonttype':'none',
                     'axes.spines.top':False,'axes.spines.right':False})

def quantile(t, theta):
    t=np.asarray(t)
    return t+theta*t*(1-t)

def inverse(x, theta):
    x=np.asarray(x)
    return 2*x/(1+theta+np.sqrt((1+theta)**2-4*theta*x))

def potential(x, theta, i):
    t=inverse(x, theta[i])
    a=t*t/2-t**3/3
    b=t*t/2-t**3+t**4/2
    return (3*theta[i]-sum(theta))*(a+theta[i]*b)

def cost(x,y,z):
    return ((x-y)**2+(x-z)**2+(y-z)**2)/2

def value(theta):
    return sum((theta[i]-theta[j])**2 for i in range(3) for j in range(i+1,3))/60

def objective(theta_marginals, theta_potentials):
    return sum(quad(lambda t:float(potential(quantile(t,theta_marginals[i]),theta_potentials,i)),
                    0,1,epsabs=1e-12,epsrel=1e-12)[0] for i in range(3))

def transform(C,f,i):
    residual=C.copy()
    for j in range(3):
        if j!=i:
            shape=[1]*3;shape[j]=len(f[j])
            residual-=f[j].reshape(shape)
    return residual.min(axis=tuple(j for j in range(3) if j!=i))

def slack(C,f):
    return C-f[0][:,None,None]-f[1][None,:,None]-f[2][None,None,:]

def save_csv(name, rows):
    with (OUT/name).open('w',newline='') as stream:
        w=csv.DictWriter(stream,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)

def save_figure(fig,name):
    for ext in ['pdf','svg','png']:
        fig.savefig(FIG/f'{name}.{ext}',dpi=220,bbox_inches='tight',pad_inches=.05)
    plt.close(fig)

def run_checks(output_dir):
    global OUT
    OUT = Path(output_dir)
    OUT.mkdir(parents=True, exist_ok=True)
    x=np.linspace(0,1,41)
    C=cost(x[:,None,None],x[None,:,None],x[None,None,:])
    eta=np.array([.18,.12,.09])
    f=np.array([potential(x,BASE,i)-eta[i]*x*(1-x) for i in range(3)])
    sweep=[]
    for step in range(4):
        if step: f[step-1]=transform(C,f,step-1)
        sl=slack(C,f)
        res=[float(np.max(np.abs(transform(C,f,i)-f[i]))) for i in range(3)]
        assert sl.min()>=-TOL
        assert max(abs(sl[0,0,0]),abs(sl[-1,-1,-1]))<TOL
        sweep.append({'updates':step,'residual_1':res[0],'residual_2':res[1],
                      'residual_3':res[2],'minimum_slack':float(sl.min()),
                      'endpoint_contact_error':float(max(abs(sl[0,0,0]),abs(sl[-1,-1,-1])))})
    assert max(res)<TOL
    save_csv('sequential_conjugation.csv',sweep)

    epsilons=np.geomspace(1e-4,.5,25)
    grid=np.linspace(0,1,4001)
    fbase=np.array([potential(grid,BASE,i) for i in range(3)])
    stability=[]
    for eps in epsilons:
        theta=BASE+eps*DIRECTION
        V=value(theta); D=float(eps*np.abs(DIRECTION).sum()/3)
        gap=value(BASE)-objective(BASE,theta)
        err=abs(V-value(BASE))
        g=np.array([potential(grid,theta,i) for i in range(3)])
        assert err<=D+TOL and -TOL<=gap<=2*D+TOL
        assert abs(objective(theta,theta)-V)<TOL
        stability.append({'epsilon':float(eps),'value':V,'absolute_value_change':err,
                          'W1_bound_D':D,'baseline_dual_gap':gap,'gap_bound_2D':2*D,
                          'selected_potential_difference_grid':float(np.max(abs(g-fbase))),
                          'grid_points':len(grid)})
    save_csv('stability.csv',stability)

    crosschecks=[]
    for n in [9,17,33,65,129]:
        t=(np.arange(n)+.5)/n
        weights=np.full(n,1/n)
        for eps in [0.,.1,.5]:
            theta=BASE+eps*DIRECTION
            X=np.array([quantile(t,a) for a in theta])
            rank_value=float(np.mean(cost(*X)))
            pot_bound=.5*sum(float(ot.emd2_1d(X[i],X[j],weights,weights,metric='sqeuclidean'))
                               for i in range(3) for j in range(i+1,3))
            W1=sum(float(ot.wasserstein_1d(quantile(t,BASE[i]),X[i],weights,weights,p=1)) for i in range(3))
            # A positive quadrature error at finite n is reported, not hidden.
            W1exact=float(eps*np.abs(DIRECTION).sum()/6)
            W1_discrete_exact=float(eps*np.abs(DIRECTION).sum()*np.mean(t*(1-t)))
            plan_residual=0.; lp_error=None
            if n==9:
                idx=np.indices((n,n,n)).reshape(3,-1)
                c=cost(X[0,idx[0]],X[1,idx[1]],X[2,idx[2]])
                rows=np.concatenate([idx[i]+i*n for i in range(3)])
                cols=np.tile(np.arange(n**3),3)
                A=sparse.csc_matrix((np.ones(3*n**3),(rows,cols)),shape=(3*n,n**3))
                sol=linprog(c,A_eq=A,b_eq=np.tile(weights,3),bounds=(0,None),method='highs',
                            options={'primal_feasibility_tolerance':1e-9,'dual_feasibility_tolerance':1e-9})
                assert sol.success,sol.message
                lp_error=abs(sol.fun-rank_value)
                plan_residual=float(np.max(abs(A@sol.x-np.tile(weights,3))))
                assert lp_error<TOL and plan_residual<TOL
            dual_discrete=sum(np.mean(potential(X[i],theta,i)) for i in range(3))
            contact_error=float(np.max(abs(cost(*X)-sum(potential(X[i],theta,i) for i in range(3)))))
            assert abs(pot_bound-rank_value)<TOL and abs(dual_discrete-rank_value)<TOL and contact_error<TOL
            crosschecks.append({'n':n,'epsilon':eps,'continuous_value':value(theta),
                                'quantile_coupling_value':rank_value,'POT_pairwise_lower_bound':pot_bound,
                                'POT_gap':abs(pot_bound-rank_value),'discretization_error':abs(rank_value-value(theta)),
                                'discrete_duality_gap':abs(dual_discrete-rank_value),'contact_error':contact_error,
                                'POT_W1_sum':W1,'continuous_W1_sum':W1exact,
                                'W1_discretization_error':abs(W1-W1exact),
                                'W1_solver_error':abs(W1-W1_discrete_exact),'HiGHS_value_error':lp_error,
                                'HiGHS_marginal_residual':plan_residual})
    save_csv('POT_and_LP_crosschecks.csv',crosschecks)
    # Independent global grid feasibility check of the continuous formulas.
    feasibility=[]
    for eps in [0.,.1,.5]:
        theta=BASE+eps*DIRECTION
        pots=np.array([potential(x,theta,i) for i in range(3)])
        sl=slack(C,pots)
        feasibility.append(float(sl.min()))
        assert sl.min()>-TOL
    summary={'cost':'0.5*((x1-x2)^2+(x1-x3)^2+(x2-x3)^2)',
             'base_theta':BASE.tolist(),'direction':DIRECTION.tolist(),'stability_cases':len(stability),
             'POT_crosschecks':len(crosschecks),'full_tensor_HiGHS_crosschecks':3,
             'sweep_grid':41,'minimum_continuous_formula_grid_slack':min(feasibility),
             'max_POT_value_error':max(r['POT_gap'] for r in crosschecks),
             'max_HiGHS_value_error':max(r['HiGHS_value_error'] or 0 for r in crosschecks),
             'max_discrete_duality_gap':max(r['discrete_duality_gap'] for r in crosschecks),
             'max_contact_error':max(r['contact_error'] for r in crosschecks),
             'final_conjugacy_residual':max(res),'acceptance_tolerance':TOL,
             'all_checks_passed':True,'potential_comparison':'4001-point maximum of selected explicit normalized representatives; not the excess of complete optimal sets',
             'scope':'Illustration of a specified solvable family; no general rate, uniqueness, novelty or performance claim.',
             'versions':{'python':platform.python_version(),'numpy':np.__version__,'scipy':scipy.__version__,
                         'matplotlib':matplotlib.__version__,'POT':ot.__version__}}
    # The observed-error statement is checked independently of solver tolerances.
    observed_keys = ('POT_gap', 'discrete_duality_gap', 'contact_error',
                     'W1_solver_error', 'HiGHS_value_error', 'HiGHS_marginal_residual')
    comparison_threshold = 1e-12
    observed_values = {key: [float(row[key]) for row in crosschecks if row[key] is not None]
                       for key in observed_keys}
    observed_pass = all(np.isfinite(error) and error <= comparison_threshold
                        for values in observed_values.values() for error in values)
    observed = {key: max(values) for key, values in observed_values.items()}
    summary.update({'observed_discrete_comparison_threshold': comparison_threshold,
                    'observed_discrete_errors': observed,
                    'observed_discrete_comparisons_passed': bool(observed_pass)})
    (OUT/'summary.json').write_text(json.dumps(summary,indent=2)+'\n')
    if not observed_pass:
        raise RuntimeError('Observed discrete comparisons exceed 1e-12; inspect summary.json.')
    return sweep,stability,crosschecks,summary

def stability_figure(rows, output_dir):
    global FIG
    FIG = Path(output_dir)
    FIG.mkdir(parents=True, exist_ok=True)
    eps=np.array([r['epsilon'] for r in rows]);fig,axes=plt.subplots(1,3,figsize=(7.2,2.55),layout='constrained')
    ax=axes[0]
    ax.loglog(eps,[r['W1_bound_D'] for r in rows],color='#666666',ls='--',lw=1.2,label=r'$D_\varepsilon$')
    ax.loglog(eps,[r['absolute_value_change'] for r in rows],color=COLORS[0],lw=1.8,label=r'$|V_\varepsilon-V_0|$')
    ax.set(xlabel=r'$\varepsilon$',ylabel='Value change / bound',title='(a) Transport values')
    ax.legend(frameon=False,loc='upper left');ax.grid(alpha=.18,which='major')
    ax=axes[1]
    ax.loglog(eps,[r['gap_bound_2D'] for r in rows],color='#666666',ls='--',lw=1.2,label=r'$2D_\varepsilon$')
    ax.loglog(eps,[r['baseline_dual_gap'] for r in rows],color=COLORS[1],lw=1.8,label=r'$V_0-J_{\mu^0}(f^\varepsilon)$')
    ax.set(xlabel=r'$\varepsilon$',ylabel='Baseline objective gap',title='(b) Perturbed optimizers')
    ax.legend(frameon=False,loc='upper left',fontsize=7.5);ax.grid(alpha=.18,which='major')
    ax=axes[2]
    ax.loglog(eps,[r['selected_potential_difference_grid'] for r in rows],color=COLORS[2],lw=1.8)
    ax.set(xlabel=r'$\varepsilon$',ylabel=r'$\max_{k,x\in G}|f_k^\varepsilon(x)-f_k^0(x)|$',title='(c) Normalized potentials')
    ax.text(.05,.95,r'$|G|=4001$',ha='left',va='top',transform=ax.transAxes,fontsize=8)
    ax.grid(alpha=.18,which='major')
    save_figure(fig,'parametric_stability')


